Modelling electroweak physics for the forward region

This note presents a study of matching and merging schemes and weak showering at the LHC as applied to the production of electroweak bosons in association with jets. These advanced theoretical tools are seen to provide a good description of event shapes in the central region when compared to measurements performed by the ATLAS and CMS collaborations at a centre-of-mass energy of 7 TeV. Matching and merging schemes also provide a superior description of forward $Z+$jets production. The study constitutes a test of matching and merging schemes in a novel region of phase space and can be considered as a validation of the universality of these techniques. Finally, it was determined that current measurements of electroweak physics at LHCb do not yet fully probe the effect of weak showers.

==> make.sh <==
#!/bin/bash

make clean
make

exit
